Uncertainty quantification for $\mu \to e$ conversion in nuclei: charge distributions

Predicting the rate for $\mu\to e$ conversion in nuclei for a given set of effective operators mediating the violation of lepton flavor symmetry crucially depends on hadronic and nuclear matrix elements. In particular, the uncertainties inherent in this non-perturbative input limit the discriminating power that can be achieved among operators by studying different target isotopes. In order to quantify the associated uncertainties, as a first step, we go back to nuclear charge densities and propagate the uncertainties from electron scattering data for a range of isotopes relevant for $\mu\to e$ conversion in nuclei, including $^{40,48}$Ca, $^{48,50}$Ti, and $^{27}$Al. We provide as central results Fourier-Bessel expansions of the corresponding charge distributions with complete covariance matrices, accounting for Coulomb-distortion effects in a self-consistent manner throughout the calculation. As an application, we evaluate the overlap integrals for $\mu\to e$ conversion mediated by dipole operators. In combination with modern ab-initio methods, our results will allow for the evaluation of general $\mu\to e$ conversion rates with quantified uncertainties.

==> anc/ChargeDensitiesExample.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "98b58948-56c3-4696-bd5e-91388b9d03ba",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:19.956670Z",
     "iopub.status.busy": "2024-06-10T14:35:19.956670Z",
     "iopub.status.idle": "2024-06-10T14:35:19.972338Z",
     "shell.execute_reply": "2024-06-10T14:35:19.972338Z",
     "shell.execute_reply.started": "2024-06-10T14:35:19.956670Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "# Run all cells to start, then come back to the top \n",
    "# When changing the selected nucleus or fit results, subsequent cells need to be rerun to update the output "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d15bda88-b37a-49af-b9ee-e9405206614f",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:19.972338Z",
     "iopub.status.busy": "2024-06-10T14:35:19.972338Z",
     "iopub.status.idle": "2024-06-10T14:35:21.716093Z",
     "shell.execute_reply": "2024-06-10T14:35:21.716093Z",
     "shell.execute_reply.started": "2024-06-10T14:35:19.972338Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "import os\n",
    "import pickle\n",
    "import numpy as np\n",
    "pi=np.pi\n",
    "from scipy.special import spherical_jn\n",
    "#\n",
    "import matplotlib.pyplot as plt\n",
    "#\n",
    "import pandas as pd\n",
    "pd.set_option('display.max_rows', 500)\n",
    "#\n",
    "from IPython.display import display, Math\n",
    "import ipywidgets as widgets\n",
    "import re\n",
    "#import time\n",
    "#"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d1e03706-960e-4c0e-ab0a-c12e440dc07d",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "# Methods"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ad8665cc-25a2-4487-8ddd-e133ca767c6b",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "These are the methods to describe charge density, form factor, and radius"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1a7cacc4-ad0c-47df-82fc-16fe87a02457",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "$ \\rho (r) = \\begin{cases} \\sum^N_{n=1} a_n j_0(q_n r), &  r \\leq R\\\\ 0,  & r > R  \\end{cases} \\quad \\text{with} \\quad q_n=\\frac{\\pi n}{R} $"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "2c313733-c05d-4bff-bd4d-48fb10e58c97",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:21.716093Z",
     "iopub.status.busy": "2024-06-10T14:35:21.716093Z",
     "iopub.status.idle": "2024-06-10T14:35:21.731617Z",
     "shell.execute_reply": "2024-06-10T14:35:21.731617Z",
     "shell.execute_reply.started": "2024-06-10T14:35:21.716093Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "def charge_density_FB(r,ai,R,N):\n",
    "    nu=np.arange(1,N+1)\n",
    "    qi = nu*pi/R\n",
    "    #\n",
    "    scalar=False\n",
    "    if len(np.shape(r))==0:\n",
    "        scalar=True\n",
    "        r=np.array([r])\n",
    "    #\n",
    "    rho=np.array([0])\n",
    "    #\n",
    "    if np.any(r<=R):\n",
    "        qr=np.einsum('i,j->ij',qi,r)\n",
    "        rho = np.einsum('i,ij->j',ai,spherical_jn(0,qr))\n",
    "    #\n",
    "    if np.any(r>R):\n",
    "        if np.size(rho)>1:\n",
    "            rho[np.where(r>R)]=np.array([0])\n",
    "        else:\n",
    "            rho=np.array([0])\n",
    "    #\n",
    "    if scalar:\n",
    "        rho=rho[0]\n",
    "    #\n",
    "    return rho\n",
    "\n",
    "def charge_density_FB_uncertainty(r,ai,R,N,cov):\n",
    "    nu=np.arange(1,N+1)\n",
    "    qi = nu*pi/R\n",
    "    #\n",
    "    scalar=False\n",
    "    if len(np.shape(r))==0:\n",
    "        scalar=True\n",
    "        r=np.array([r])\n",
    "    #\n",
    "    drho=np.array([0])\n",
    "    #\n",
    "    if np.any(r<=R):\n",
    "        qr=np.einsum('i,j->ij',qi,r)\n",
    "        drho_dai = spherical_jn(0,qr)\n",
    "        drho=np.sqrt(np.einsum('ij,ik,kj->j',drho_dai,cov,drho_dai))\n",
    "    #\n",
    "    if np.any(r>R):\n",
    "        if np.size(drho)>1:\n",
    "            drho[np.where(r>R)]=np.array([0])\n",
    "        else:\n",
    "            drho=np.array([0])\n",
    "    #\n",
    "    if scalar:\n",
    "        drho=drho[0]\n",
    "    #\n",
    "    return drho"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9beb4c54-22a7-4d43-b77f-17be71b78d5c",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "$ F^\\text{ch}(q) = \\frac{4 \\pi}{Z} R ~ j_0(q R) \\sum^N_{n=1} (-1)^{n} \\frac{a_n}{q^2 -q_n^2} \\quad \\text{with} \\quad q_n=\\frac{\\pi n}{R} $"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "e7936a2e-7f7e-48b1-a552-65e8dc7ad847",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:21.731617Z",
     "iopub.status.busy": "2024-06-10T14:35:21.731617Z",
     "iopub.status.idle": "2024-06-10T14:35:21.747323Z",
     "shell.execute_reply": "2024-06-10T14:35:21.747323Z",
     "shell.execute_reply.started": "2024-06-10T14:35:21.731617Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "def formfactor_FB(q,ai,R,N,Z):\n",
    "    nu=np.arange(1,N+1)\n",
    "    qi = nu*pi/R\n",
    "    #\n",
    "    scalar=False\n",
    "    if len(np.shape(q))==0:\n",
    "        scalar=True\n",
    "        q=np.array([q])\n",
    "    #\n",
    "    N_z=len(q)\n",
    "    q_grid=np.tile(q,(N,1))\n",
    "    qi_grid=np.tile(qi,(N_z,1)).transpose()\n",
    "    denom=q_grid**2-qi_grid**2\n",
    "    #\n",
    "    F= 4*pi*R*spherical_jn(0,q*R)*np.einsum('i,ij->j',ai*(-1)**nu,1./denom)\n",
    "    #\n",
    "    if scalar:\n",
    "        F=F[0]\n",
    "    #\n",
    "    return F/Z\n",
    "\n",
    "def formfactor_FB_uncertainty(q,ai,R,N,Z,cov): \n",
    "    nu=np.arange(1,N+1)\n",
    "    qi = nu*pi/R\n",
    "    #\n",
    "    scalar=False\n",
    "    if len(np.shape(q))==0:\n",
    "        scalar=True\n",
    "        q=np.array([q])\n",
    "    #\n",
    "    N_z=len(q)\n",
    "    q_grid=np.tile(q,(N,1))\n",
    "    qi_grid=np.tile(qi,(N_z,1)).transpose()\n",
    "    denom=q_grid**2-qi_grid**2\n",
    "    #\n",
    "    dF_dai = 4*pi*R*spherical_jn(0,q*R)*np.einsum('i,ij->ij',(-1)**nu,1./denom)\n",
    "    dF=np.real(np.sqrt(np.einsum('ij,ik,kj->j',dF_dai,cov,dF_dai)+0j))\n",
    "    #\n",
    "    if scalar:\n",
    "        dF=dF[0]\n",
    "    #\n",
    "    return dF/Z"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "057db354-87ef-49b6-ad53-a6d05963a6de",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "$ \\langle r^2 \\rangle = \\frac{4 \\pi}{Z} \\int_0^\\infty \\text{d}r' r'^4 \\rho(r') = \\frac{4 \\pi}{Z} R^2 \\sum^N_{n=1} (-1)^{n+1} \\Big(\\pi n - \\frac{6}{\\pi n}\\Big) \\frac{a_n}{q_n^3}$\n",
    "\n",
    "$ r_\\text{ch} = \\sqrt{\\langle r^2 \\rangle} $"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "beaa963b-324a-42d4-a545-ffc0d65cd783",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:21.747323Z",
     "iopub.status.busy": "2024-06-10T14:35:21.747323Z",
     "iopub.status.idle": "2024-06-10T14:35:21.762874Z",
     "shell.execute_reply": "2024-06-10T14:35:21.762874Z",
     "shell.execute_reply.started": "2024-06-10T14:35:21.747323Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "def charge_radius_FB(ai,Z,N):\n",
    "    nu=np.arange(1,N+1)\n",
    "    qi = nu*pi/R\n",
    "    #\n",
    "    Qi = (-1)**nu*nu*pi*(6-(nu*pi)**2)*ai/qi**5\n",
    "    return np.sqrt(4*pi*np.sum(Qi)/Z) \n",
    "\n",
    "def charge_radius_FB_uncertainty(ai,Z,qi,N,R,cov):\n",
    "    nu=np.arange(1,N+1)\n",
    "    qi = nu*pi/R\n",
    "    #\n",
    "    r=charge_radius_FB(ai,Z,N)\n",
    "    #\n",
    "    nu=np.arange(1,N+1)\n",
    "    dQi_dai = (-1)**nu*nu*pi*(6-(nu*pi)**2)/qi**5\n",
    "    drsq_dai = 4*pi*dQi_dai/Z\n",
    "    dr_dai=drsq_dai/(2*r)\n",
    "    dr=np.sqrt(np.einsum('i,ik,k->',dr_dai,cov,dr_dai))\n",
    "    return dr"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "aa5c077c-a147-47ae-9739-6982dc9b2178",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "# Loading data for the charge densities"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "68de484b-9647-49a3-bc40-efd0e6cbea30",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "We can load the file by simply unpickleing it:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "f95a5527-e99f-443c-87c0-3a61dc3a5dd8",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:21.762874Z",
     "iopub.status.busy": "2024-06-10T14:35:21.762874Z",
     "iopub.status.idle": "2024-06-10T14:35:21.778553Z",
     "shell.execute_reply": "2024-06-10T14:35:21.778553Z",
     "shell.execute_reply.started": "2024-06-10T14:35:21.762874Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "def load_file(path,verbose=True):\n",
    "\n",
    "    if os.path.exists(path):\n",
    "        with open( path, \"rb\" ) as file:\n",
    "            charge_dict = pickle.load(file) \n",
    "            if verbose:\n",
    "                print(\"File loaded from \"+path) \n",
    "    else:\n",
    "        raise ValueError(\"No file found at \"+path) \n",
    "\n",
    "    return charge_dict"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "3e6412d7-4790-4648-b705-a7722366fdaa",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:21.778553Z",
     "iopub.status.busy": "2024-06-10T14:35:21.778553Z",
     "iopub.status.idle": "2024-06-10T14:35:21.857241Z",
     "shell.execute_reply": "2024-06-10T14:35:21.857241Z",
     "shell.execute_reply.started": "2024-06-10T14:35:21.778553Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "File loaded from ./Al27_best_woBarrett.pkl\n",
      "File loaded from ./Al27_best_wBarrett.pkl\n",
      "File loaded from ./Ca40_best_woBarrett.pkl\n",
      "File loaded from ./Ca40_best_wBarrett.pkl\n",
      "File loaded from ./Ca48_best_woBarrett.pkl\n",
      "File loaded from ./Ca48_best_wBarrett.pkl\n",
      "File loaded from ./Ti48_best_woBarrett.pkl\n",
      "File loaded from ./Ti48_best_wBarrett.pkl\n",
      "File loaded from ./Ti50_best_woBarrett.pkl\n",
      "File loaded from ./Ti50_best_wBarrett.pkl\n"
     ]
    }
   ],
   "source": [
    "Al27_pen_best = load_file('./Al27_best_woBarrett.pkl')\n",
    "Al27_bar_best = load_file('./Al27_best_wBarrett.pkl')\n",
    "#\n",
    "Ca40_pen_best = load_file('./Ca40_best_woBarrett.pkl')\n",
    "Ca40_bar_best = load_file('./Ca40_best_wBarrett.pkl')\n",
    "#\n",
    "Ca48_pen_best = load_file('./Ca48_best_woBarrett.pkl')\n",
    "Ca48_bar_best = load_file('./Ca48_best_wBarrett.pkl')\n",
    "#\n",
    "Ti48_pen_best = load_file('./Ti48_best_woBarrett.pkl')\n",
    "Ti48_bar_best = load_file('./Ti48_best_wBarrett.pkl')\n",
    "#\n",
    "Ti50_pen_best = load_file('./Ti50_best_woBarrett.pkl')\n",
    "Ti50_bar_best = load_file('./Ti50_best_wBarrett.pkl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "84696716-8cb2-48eb-a23e-42a3c22bf58b",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:21.857241Z",
     "iopub.status.busy": "2024-06-10T14:35:21.857241Z",
     "iopub.status.idle": "2024-06-10T14:35:21.872852Z",
     "shell.execute_reply": "2024-06-10T14:35:21.872852Z",
     "shell.execute_reply.started": "2024-06-10T14:35:21.857241Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "nucleus_select = widgets.Dropdown(\n",
    "    options=[('27Al', {'w/o':Al27_pen_best,'w/':Al27_bar_best}),('40Ca', {'w/o':Ca40_pen_best,'w/':Ca40_bar_best}),('48Ca', {'w/o':Ca48_pen_best,'w/':Ca48_bar_best}),('48Ti', {'w/o':Ti48_pen_best,'w/':Ti48_bar_best}),('50Ti', {'w/o':Ti50_pen_best,'w/':Ti50_bar_best})], \n",
    "    value= {'w/o':Al27_pen_best,'w/':Al27_bar_best},\n",
    "    description='Nucleus:',\n",
    ")\n",
    "\n",
    "barrett_select = widgets.Dropdown(\n",
    "    options=[('without Barrett moment', 'w/o'),('with Barrett moment', 'w/')],\n",
    "    value= 'w/o',\n",
    "    description='Barrett?:',\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "794604cb-8290-4e8e-88a9-1a88b79d7dd9",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:21.872852Z",
     "iopub.status.busy": "2024-06-10T14:35:21.872852Z",
     "iopub.status.idle": "2024-06-10T14:35:21.982667Z",
     "shell.execute_reply": "2024-06-10T14:35:21.982667Z",
     "shell.execute_reply.started": "2024-06-10T14:35:21.872852Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "eaba0a5e0cd04fde927875620b2c4f4a",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Nucleus:', options=(('27Al', {'w/o': {'dataset': 'Li-AI', 'nucleus': 'Al27', 'method': '…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "78628cfe5ddd4f099b4d9021c6be396e",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Barrett?:', options=(('without Barrett moment', 'w/o'), ('with Barrett moment', 'w/')), …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "display(nucleus_select)\n",
    "display(barrett_select)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4fe5e228-3d95-4f77-9e46-9d4ee790c9bb",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-05-30T07:35:24.680080Z",
     "iopub.status.busy": "2024-05-30T07:35:24.680080Z",
     "iopub.status.idle": "2024-05-30T07:35:24.682751Z",
     "shell.execute_reply": "2024-05-30T07:35:24.682751Z",
     "shell.execute_reply.started": "2024-05-30T07:35:24.680080Z"
    },
    "frozen": false
   },
   "source": [
    "<ins> The loaded object is a dictionary with all relevant quantities listed. See for example: </ins>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "87f50a88-64fb-4229-b340-6b8fd8e1889d",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:21.982667Z",
     "iopub.status.busy": "2024-06-10T14:35:21.982667Z",
     "iopub.status.idle": "2024-06-10T14:35:22.045581Z",
     "shell.execute_reply": "2024-06-10T14:35:22.045581Z",
     "shell.execute_reply.started": "2024-06-10T14:35:21.982667Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>0</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>dataset</th>\n",
       "      <td>Li-AI</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>nucleus</th>\n",
       "      <td>Al27</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>method</th>\n",
       "      <td>powell</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>convergence_limit</th>\n",
       "      <td>0.000001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>barrett_constraint</th>\n",
       "      <td>False</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>penalty_non_monotone</th>\n",
       "      <td>True</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Z</th>\n",
       "      <td>13</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>A</th>\n",
       "      <td>27</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>m</th>\n",
       "      <td>25133.143901</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>k</th>\n",
       "      <td>2.0573</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>alpha</th>\n",
       "      <td>0.0419</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dof</th>\n",
       "      <td>46</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>chisq</th>\n",
       "      <td>89.741842</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>redchisq</th>\n",
       "      <td>1.95091</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>p_val</th>\n",
       "      <td>0.000121</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>resid</th>\n",
       "      <td>[1.226506516891039, 0.5347588489822335, -0.467...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>R</th>\n",
       "      <td>6.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>alim</th>\n",
       "      <td>[0.29700198429204083, 0.14850099214602042, 0.0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>N_x</th>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>x</th>\n",
       "      <td>[0.6385541668674287, 0.5426914852739657, 0.389...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dx</th>\n",
       "      <td>[0.0012122652197065857, 0.000747209892826092, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_x</th>\n",
       "      <td>[[1.4695869629102563e-06, 5.931255437654337e-0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>N_a</th>\n",
       "      <td>4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>a</th>\n",
       "      <td>[0.061891226020341736, 0.053145760664733366, -...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>da</th>\n",
       "      <td>[0.0001279327186950375, 0.000456018795407785, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_a</th>\n",
       "      <td>[[1.6366780512703596e-08, 5.763503323257725e-0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>r_ch</th>\n",
       "      <td>2.995739</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dr_ch</th>\n",
       "      <td>0.007573</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>barrett</th>\n",
       "      <td>8.3205</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dbarrett</th>\n",
       "      <td>0.039641</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dr_ch_syst</th>\n",
       "      <td>0.042974</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dr_ch_syst_upper</th>\n",
       "      <td>0.033937</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dr_ch_syst_lower</th>\n",
       "      <td>0.043145</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dr_ch_model</th>\n",
       "      <td>0.044259</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dbarrett_syst</th>\n",
       "      <td>0.224328</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dbarrett_syst_upper</th>\n",
       "      <td>0.177354</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dbarrett_syst_lower</th>\n",
       "      <td>0.225087</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dbarrett_model</th>\n",
       "      <td>0.23107</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dr_ch_dist</th>\n",
       "      <td>0.033481</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dr_ch_dist_upper</th>\n",
       "      <td>0.026169</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dr_ch_dist_lower</th>\n",
       "      <td>0.033481</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dbarrett_dist</th>\n",
       "      <td>0.172703</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dbarrett_dist_upper</th>\n",
       "      <td>0.135012</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dbarrett_dist_lower</th>\n",
       "      <td>0.172703</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dx_syst</th>\n",
       "      <td>[0.0068, 0.0071, 0.037]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dx_syst_upper</th>\n",
       "      <td>[0.0054, 0.005, 0.037]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dx_syst_lower</th>\n",
       "      <td>[0.0068, 0.0071, 0.007]</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dx_model</th>\n",
       "      <td>[0.007007640925428543, 0.007176296884656087, 0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dx_model_upper</th>\n",
       "      <td>[0.005659243000591245, 0.005107762423676795, 0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dx_model_lower</th>\n",
       "      <td>[0.007007640925428543, 0.007176296884656087, 0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_x_syst</th>\n",
       "      <td>[[4.623999999999999e-05, 3.161357648207048e-05...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_x_syst_upper</th>\n",
       "      <td>[[2.916e-05, 1.7679506317645052e-05, -4.032981...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_x_syst_lower</th>\n",
       "      <td>[[4.623999999999999e-05, 3.161357648207048e-05...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_x_model</th>\n",
       "      <td>[[4.9107031339741e-05, 3.292900492033875e-05, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_x_model_upper</th>\n",
       "      <td>[[3.2027031339741e-05, 1.8927593518270935e-05,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_x_model_lower</th>\n",
       "      <td>[[4.9107031339741e-05, 3.292900492033875e-05, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>da_syst</th>\n",
       "      <td>[0.0007176172944537781, 0.0023852117535828484,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>da_syst_upper</th>\n",
       "      <td>[0.0005698725573603532, 0.001928692945978402, ...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>da_syst_lower</th>\n",
       "      <td>[0.0007176172944537781, 0.0023852117535828484,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>da_model</th>\n",
       "      <td>[0.0007395300472661178, 0.0024654028048025182,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>da_model_upper</th>\n",
       "      <td>[0.0005972309780501134, 0.0020287794771760054,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>da_model_lower</th>\n",
       "      <td>[0.0007395300472661178, 0.0024654028048025182,...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_a_syst</th>\n",
       "      <td>[[5.149745812991604e-07, 1.6424481892644949e-0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_a_syst_upper</th>\n",
       "      <td>[[3.247547316324291e-07, 1.0655650394094188e-0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_a_syst_lower</th>\n",
       "      <td>[[5.149745812991604e-07, 1.6424481892644949e-0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_a_model</th>\n",
       "      <td>[[5.469046908094265e-07, 1.7527986919337882e-0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_a_model_upper</th>\n",
       "      <td>[[3.56684841142695e-07, 1.1768047679093796e-06...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>cov_a_model_lower</th>\n",
       "      <td>[[5.469046908094265e-07, 1.7527986919337882e-0...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dipol(m=0,no_recoil,kappa_e=-1)</th>\n",
       "      <td>0.036522</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=0,no_recoil,kappa_e=-1)</th>\n",
       "      <td>0.000099</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=0,no_recoil,kappa_e=-1)_syst</th>\n",
       "      <td>0.000554</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=0,no_recoil,kappa_e=-1)_syst_upper</th>\n",
       "      <td>0.000441</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=0,no_recoil,kappa_e=-1)_syst_lower</th>\n",
       "      <td>0.000554</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=0,no_recoil,kappa_e=-1)_model</th>\n",
       "      <td>0.000571</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=0,no_recoil,kappa_e=-1)_dist</th>\n",
       "      <td>0.000413</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=0,no_recoil,kappa_e=-1)_dist_upper</th>\n",
       "      <td>0.000413</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=0,no_recoil,kappa_e=-1)_dist_lower</th>\n",
       "      <td>0.000305</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dipol(m=me,recoil,kappa_e=-1)</th>\n",
       "      <td>0.036509</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=me,recoil,kappa_e=-1)</th>\n",
       "      <td>0.000099</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=me,recoil,kappa_e=-1)_syst</th>\n",
       "      <td>0.000552</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=me,recoil,kappa_e=-1)_syst_upper</th>\n",
       "      <td>0.000439</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=me,recoil,kappa_e=-1)_syst_lower</th>\n",
       "      <td>0.000552</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=me,recoil,kappa_e=-1)_model</th>\n",
       "      <td>0.000569</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=me,recoil,kappa_e=-1)_dist</th>\n",
       "      <td>0.000412</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=me,recoil,kappa_e=-1)_dist_upper</th>\n",
       "      <td>0.000412</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=me,recoil,kappa_e=-1)_dist_lower</th>\n",
       "      <td>0.000304</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>dipol(m=me,recoil,kappa_e=+1)</th>\n",
       "      <td>0.036679</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=me,recoil,kappa_e=+1)</th>\n",
       "      <td>0.000099</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=me,recoil,kappa_e=+1)_syst</th>\n",
       "      <td>0.000555</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=me,recoil,kappa_e=+1)_syst_upper</th>\n",
       "      <td>0.000441</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=me,recoil,kappa_e=+1)_syst_lower</th>\n",
       "      <td>0.000554</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=me,recoil,kappa_e=+1)_model</th>\n",
       "      <td>0.000572</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=me,recoil,kappa_e=+1)_dist</th>\n",
       "      <td>0.000414</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=me,recoil,kappa_e=+1)_dist_upper</th>\n",
       "      <td>0.000414</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>ddipol(m=me,recoil,kappa_e=+1)_dist_lower</th>\n",
       "      <td>0.000305</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                                                                             0\n",
       "dataset                                                                                  Li-AI\n",
       "nucleus                                                                                   Al27\n",
       "method                                                                                  powell\n",
       "convergence_limit                                                                     0.000001\n",
       "barrett_constraint                                                                       False\n",
       "penalty_non_monotone                                                                      True\n",
       "Z                                                                                           13\n",
       "A                                                                                           27\n",
       "m                                                                                 25133.143901\n",
       "k                                                                                       2.0573\n",
       "alpha                                                                                   0.0419\n",
       "dof                                                                                         46\n",
       "chisq                                                                                89.741842\n",
       "redchisq                                                                               1.95091\n",
       "p_val                                                                                 0.000121\n",
       "resid                                        [1.226506516891039, 0.5347588489822335, -0.467...\n",
       "R                                                                                          6.0\n",
       "alim                                         [0.29700198429204083, 0.14850099214602042, 0.0...\n",
       "N_x                                                                                          3\n",
       "x                                            [0.6385541668674287, 0.5426914852739657, 0.389...\n",
       "dx                                           [0.0012122652197065857, 0.000747209892826092, ...\n",
       "cov_x                                        [[1.4695869629102563e-06, 5.931255437654337e-0...\n",
       "N_a                                                                                          4\n",
       "a                                            [0.061891226020341736, 0.053145760664733366, -...\n",
       "da                                           [0.0001279327186950375, 0.000456018795407785, ...\n",
       "cov_a                                        [[1.6366780512703596e-08, 5.763503323257725e-0...\n",
       "r_ch                                                                                  2.995739\n",
       "dr_ch                                                                                 0.007573\n",
       "barrett                                                                                 8.3205\n",
       "dbarrett                                                                              0.039641\n",
       "dr_ch_syst                                                                            0.042974\n",
       "dr_ch_syst_upper                                                                      0.033937\n",
       "dr_ch_syst_lower                                                                      0.043145\n",
       "dr_ch_model                                                                           0.044259\n",
       "dbarrett_syst                                                                         0.224328\n",
       "dbarrett_syst_upper                                                                   0.177354\n",
       "dbarrett_syst_lower                                                                   0.225087\n",
       "dbarrett_model                                                                         0.23107\n",
       "dr_ch_dist                                                                            0.033481\n",
       "dr_ch_dist_upper                                                                      0.026169\n",
       "dr_ch_dist_lower                                                                      0.033481\n",
       "dbarrett_dist                                                                         0.172703\n",
       "dbarrett_dist_upper                                                                   0.135012\n",
       "dbarrett_dist_lower                                                                   0.172703\n",
       "dx_syst                                                                [0.0068, 0.0071, 0.037]\n",
       "dx_syst_upper                                                           [0.0054, 0.005, 0.037]\n",
       "dx_syst_lower                                                          [0.0068, 0.0071, 0.007]\n",
       "dx_model                                     [0.007007640925428543, 0.007176296884656087, 0...\n",
       "dx_model_upper                               [0.005659243000591245, 0.005107762423676795, 0...\n",
       "dx_model_lower                               [0.007007640925428543, 0.007176296884656087, 0...\n",
       "cov_x_syst                                   [[4.623999999999999e-05, 3.161357648207048e-05...\n",
       "cov_x_syst_upper                             [[2.916e-05, 1.7679506317645052e-05, -4.032981...\n",
       "cov_x_syst_lower                             [[4.623999999999999e-05, 3.161357648207048e-05...\n",
       "cov_x_model                                  [[4.9107031339741e-05, 3.292900492033875e-05, ...\n",
       "cov_x_model_upper                            [[3.2027031339741e-05, 1.8927593518270935e-05,...\n",
       "cov_x_model_lower                            [[4.9107031339741e-05, 3.292900492033875e-05, ...\n",
       "da_syst                                      [0.0007176172944537781, 0.0023852117535828484,...\n",
       "da_syst_upper                                [0.0005698725573603532, 0.001928692945978402, ...\n",
       "da_syst_lower                                [0.0007176172944537781, 0.0023852117535828484,...\n",
       "da_model                                     [0.0007395300472661178, 0.0024654028048025182,...\n",
       "da_model_upper                               [0.0005972309780501134, 0.0020287794771760054,...\n",
       "da_model_lower                               [0.0007395300472661178, 0.0024654028048025182,...\n",
       "cov_a_syst                                   [[5.149745812991604e-07, 1.6424481892644949e-0...\n",
       "cov_a_syst_upper                             [[3.247547316324291e-07, 1.0655650394094188e-0...\n",
       "cov_a_syst_lower                             [[5.149745812991604e-07, 1.6424481892644949e-0...\n",
       "cov_a_model                                  [[5.469046908094265e-07, 1.7527986919337882e-0...\n",
       "cov_a_model_upper                            [[3.56684841142695e-07, 1.1768047679093796e-06...\n",
       "cov_a_model_lower                            [[5.469046908094265e-07, 1.7527986919337882e-0...\n",
       "dipol(m=0,no_recoil,kappa_e=-1)                                                       0.036522\n",
       "ddipol(m=0,no_recoil,kappa_e=-1)                                                      0.000099\n",
       "ddipol(m=0,no_recoil,kappa_e=-1)_syst                                                 0.000554\n",
       "ddipol(m=0,no_recoil,kappa_e=-1)_syst_upper                                           0.000441\n",
       "ddipol(m=0,no_recoil,kappa_e=-1)_syst_lower                                           0.000554\n",
       "ddipol(m=0,no_recoil,kappa_e=-1)_model                                                0.000571\n",
       "ddipol(m=0,no_recoil,kappa_e=-1)_dist                                                 0.000413\n",
       "ddipol(m=0,no_recoil,kappa_e=-1)_dist_upper                                           0.000413\n",
       "ddipol(m=0,no_recoil,kappa_e=-1)_dist_lower                                           0.000305\n",
       "dipol(m=me,recoil,kappa_e=-1)                                                         0.036509\n",
       "ddipol(m=me,recoil,kappa_e=-1)                                                        0.000099\n",
       "ddipol(m=me,recoil,kappa_e=-1)_syst                                                   0.000552\n",
       "ddipol(m=me,recoil,kappa_e=-1)_syst_upper                                             0.000439\n",
       "ddipol(m=me,recoil,kappa_e=-1)_syst_lower                                             0.000552\n",
       "ddipol(m=me,recoil,kappa_e=-1)_model                                                  0.000569\n",
       "ddipol(m=me,recoil,kappa_e=-1)_dist                                                   0.000412\n",
       "ddipol(m=me,recoil,kappa_e=-1)_dist_upper                                             0.000412\n",
       "ddipol(m=me,recoil,kappa_e=-1)_dist_lower                                             0.000304\n",
       "dipol(m=me,recoil,kappa_e=+1)                                                         0.036679\n",
       "ddipol(m=me,recoil,kappa_e=+1)                                                        0.000099\n",
       "ddipol(m=me,recoil,kappa_e=+1)_syst                                                   0.000555\n",
       "ddipol(m=me,recoil,kappa_e=+1)_syst_upper                                             0.000441\n",
       "ddipol(m=me,recoil,kappa_e=+1)_syst_lower                                             0.000554\n",
       "ddipol(m=me,recoil,kappa_e=+1)_model                                                  0.000572\n",
       "ddipol(m=me,recoil,kappa_e=+1)_dist                                                   0.000414\n",
       "ddipol(m=me,recoil,kappa_e=+1)_dist_upper                                             0.000414\n",
       "ddipol(m=me,recoil,kappa_e=+1)_dist_lower                                             0.000305"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "best_fit = nucleus_select.value[barrett_select.value]\n",
    "pd.DataFrame.from_dict(best_fit, orient=\"index\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8b844e9e-7010-4585-93f6-3aa9b569b671",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "We can directly extract the parameters and their uncertainties (note that 'da' is not scaled with $\\sqrt{\\text{red.}\\chi^2}$ yet, but the statistical components inside 'da_model' are). See for example"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "5197c8e0-3129-4293-b955-b75446b1aa45",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:22.045581Z",
     "iopub.status.busy": "2024-06-10T14:35:22.045581Z",
     "iopub.status.idle": "2024-06-10T14:35:22.124203Z",
     "shell.execute_reply": "2024-06-10T14:35:22.124203Z",
     "shell.execute_reply.started": "2024-06-10T14:35:22.045581Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "eaba0a5e0cd04fde927875620b2c4f4a",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Nucleus:', options=(('27Al', {'w/o': {'dataset': 'Li-AI', 'nucleus': 'Al27', 'method': '…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "78628cfe5ddd4f099b4d9021c6be396e",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Barrett?:', options=(('without Barrett moment', 'w/o'), ('with Barrett moment', 'w/')), …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "display(nucleus_select)\n",
    "display(barrett_select)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "dfd55968-6a26-406e-aff7-b01f2d178dbb",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:22.124203Z",
     "iopub.status.busy": "2024-06-10T14:35:22.124203Z",
     "iopub.status.idle": "2024-06-10T14:35:22.139831Z",
     "shell.execute_reply": "2024-06-10T14:35:22.139831Z",
     "shell.execute_reply.started": "2024-06-10T14:35:22.124203Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>a</th>\n",
       "      <th>da_stat</th>\n",
       "      <th>da_syst</th>\n",
       "      <th>da_comb</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>$a_{ 1 }$</th>\n",
       "      <td>0.061891</td>\n",
       "      <td>0.000179</td>\n",
       "      <td>0.000718</td>\n",
       "      <td>0.000740</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>$a_{ 2 }$</th>\n",
       "      <td>0.053146</td>\n",
       "      <td>0.000637</td>\n",
       "      <td>0.002385</td>\n",
       "      <td>0.002465</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>$a_{ 3 }$</th>\n",
       "      <td>-0.021248</td>\n",
       "      <td>0.000296</td>\n",
       "      <td>0.003263</td>\n",
       "      <td>0.003274</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>$a_{ 4 }$</th>\n",
       "      <td>-0.016408</td>\n",
       "      <td>0.000259</td>\n",
       "      <td>0.005495</td>\n",
       "      <td>0.005501</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                  a   da_stat   da_syst   da_comb\n",
       "$a_{ 1 }$  0.061891  0.000179  0.000718  0.000740\n",
       "$a_{ 2 }$  0.053146  0.000637  0.002385  0.002465\n",
       "$a_{ 3 }$ -0.021248  0.000296  0.003263  0.003274\n",
       "$a_{ 4 }$ -0.016408  0.000259  0.005495  0.005501"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "best_fit = nucleus_select.value[barrett_select.value]\n",
    "pd.DataFrame(np.stack([best_fit['a'],best_fit['da']*np.sqrt(best_fit['redchisq']),best_fit['da_syst'],best_fit['da_model']],axis=-1),columns=['a','da_stat','da_syst','da_comb'],index=[r\"$a_{{ {i} }}$\".format(i=i) for i in range(1,best_fit['N_a']+1)])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "76a6ea82-c768-4ae8-936c-dfa9bedbbb3d",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "# Plotting charge density and form factor"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "72306471-1709-4c46-8630-2a88d3d5661b",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:22.139831Z",
     "iopub.status.busy": "2024-06-10T14:35:22.139831Z",
     "iopub.status.idle": "2024-06-10T14:35:22.155556Z",
     "shell.execute_reply": "2024-06-10T14:35:22.155556Z",
     "shell.execute_reply.started": "2024-06-10T14:35:22.139831Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "def plot_charge_density(r,charge_dict,label=None):\n",
    "    ai=charge_dict['a']\n",
    "    R=charge_dict['R']\n",
    "    N=charge_dict['N_a']\n",
    "    #\n",
    "    rho=charge_density_FB(r,ai,R,N)\n",
    "    #\n",
    "    cov_a_u = charge_dict['cov_a_model_upper']\n",
    "    cov_a_l = charge_dict['cov_a_model_lower']\n",
    "    #\n",
    "    drho_u=charge_density_FB_uncertainty(r,ai,R,N,cov_a_u)\n",
    "    drho_l=charge_density_FB_uncertainty(r,ai,R,N,cov_a_l)\n",
    "    #\n",
    "    plt.plot(r,rho,label=label)\n",
    "    plt.fill_between(r, rho+drho_u, rho-drho_l,alpha=0.5)\n",
    "    #"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "709d759f-4c86-4f79-8408-30daf5d8ff09",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:22.155556Z",
     "iopub.status.busy": "2024-06-10T14:35:22.155556Z",
     "iopub.status.idle": "2024-06-10T14:35:22.234127Z",
     "shell.execute_reply": "2024-06-10T14:35:22.234127Z",
     "shell.execute_reply.started": "2024-06-10T14:35:22.155556Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "eaba0a5e0cd04fde927875620b2c4f4a",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Nucleus:', options=(('27Al', {'w/o': {'dataset': 'Li-AI', 'nucleus': 'Al27', 'method': '…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "display(nucleus_select)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "2db6703e-bd8f-4d84-a364-4e1b2c8a540a",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:22.234127Z",
     "iopub.status.busy": "2024-06-10T14:35:22.234127Z",
     "iopub.status.idle": "2024-06-10T14:35:22.752087Z",
     "shell.execute_reply": "2024-06-10T14:35:22.752087Z",
     "shell.execute_reply.started": "2024-06-10T14:35:22.234127Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "best_fit_wo = nucleus_select.value['w/o']\n",
    "best_fit_w = nucleus_select.value['w/']\n",
    "\n",
    "name = '$^{'+str(best_fit_wo['A'])+'}$'+ re.findall('\\D+', nucleus_select.label)[0]\n",
    "\n",
    "plt.title(r'charge density of '+name)\n",
    "r=np.arange(0,8,0.1)\n",
    "plot_charge_density(r,best_fit_wo,label='w/o Barrett')\n",
    "plot_charge_density(r,best_fit_w,label='w/  Barrett')\n",
    "plt.legend()\n",
    "plt.xlim(0,8)\n",
    "plt.xlabel(r'$r$ in fm')\n",
    "plt.ylim(0,0.09)\n",
    "plt.ylabel(r'$\\rho(r)$ in fm$^{-3}$')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "06e12836-44e0-45cb-bd9e-0cc5750e479d",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:22.752087Z",
     "iopub.status.busy": "2024-06-10T14:35:22.752087Z",
     "iopub.status.idle": "2024-06-10T14:35:22.767710Z",
     "shell.execute_reply": "2024-06-10T14:35:22.767710Z",
     "shell.execute_reply.started": "2024-06-10T14:35:22.752087Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "def plot_formfactor(q,charge_dict,label=None):\n",
    "    ai=charge_dict['a']\n",
    "    R=charge_dict['R']\n",
    "    N=charge_dict['N_a']\n",
    "    Z=charge_dict['Z']\n",
    "    #\n",
    "    FF=formfactor_FB(q,ai,R,N,Z)\n",
    "    #\n",
    "    cov_a = charge_dict['cov_a_model']\n",
    "    #\n",
    "    dFF=formfactor_FB_uncertainty(q,ai,R,N,Z,cov_a)\n",
    "    #\n",
    "    plt.plot(q,np.abs(FF),label=label)\n",
    "    plt.fill_between(q, np.abs(FF)-dFF, np.abs(FF)+dFF,alpha=0.5)\n",
    "    #"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "91032e66-cb8d-475b-b468-6e4bc1f41116",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:22.767710Z",
     "iopub.status.busy": "2024-06-10T14:35:22.767710Z",
     "iopub.status.idle": "2024-06-10T14:35:22.846489Z",
     "shell.execute_reply": "2024-06-10T14:35:22.846489Z",
     "shell.execute_reply.started": "2024-06-10T14:35:22.767710Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "eaba0a5e0cd04fde927875620b2c4f4a",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Nucleus:', options=(('27Al', {'w/o': {'dataset': 'Li-AI', 'nucleus': 'Al27', 'method': '…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "display(nucleus_select)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "c625905b-caf9-4a0d-a6c6-5da09e61f322",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:36:51.784079Z",
     "iopub.status.busy": "2024-06-10T14:36:51.784079Z",
     "iopub.status.idle": "2024-06-10T14:36:52.255037Z",
     "shell.execute_reply": "2024-06-10T14:36:52.255037Z",
     "shell.execute_reply.started": "2024-06-10T14:36:51.784079Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "best_fit_wo = nucleus_select.value['w/o']\n",
    "best_fit_w = nucleus_select.value['w/']\n",
    "\n",
    "name = '$^{'+str(best_fit_wo['A'])+'}$'+ re.findall('\\D+', nucleus_select.label)[0]\n",
    "\n",
    "plt.title(r'charge form factor of '+name)\n",
    "q=np.arange(0,3,1e-2)\n",
    "plot_formfactor(q,best_fit_wo,label='w/o Barrett')\n",
    "plot_formfactor(q,best_fit_w,label='w/  Barrett')\n",
    "plt.legend()\n",
    "plt.xlim(0,3)\n",
    "plt.xlabel(r'$q$ in fm$^{-1}$')\n",
    "plt.yscale('log')\n",
    "plt.ylim(5e-5,1)\n",
    "plt.ylabel(r'$\\rho(r)$ in fm$^{-3}$')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "82860eeb-d4d1-46fb-8073-2fa9df5209e8",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "The values for the radii and all uncertainties can also be taken directly from the dictionary:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "ca316e81-354a-4e4f-92ee-d70ec197574a",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:23.191647Z",
     "iopub.status.busy": "2024-06-10T14:35:23.191647Z",
     "iopub.status.idle": "2024-06-10T14:35:23.207806Z",
     "shell.execute_reply": "2024-06-10T14:35:23.206798Z",
     "shell.execute_reply.started": "2024-06-10T14:35:23.191647Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "def print_radius(charge_dict):\n",
    "    redchisq=charge_dict['redchisq']\n",
    "    \n",
    "    r_ch=charge_dict['r_ch']\n",
    "    \n",
    "    dr=charge_dict['dr_ch']*np.sqrt(redchisq)\n",
    "    dr_s=charge_dict['dr_ch_syst']\n",
    "    dr_m=charge_dict['dr_ch_model']\n",
    "    dr_u=charge_dict['dr_ch_syst_upper']\n",
    "    dr_l=charge_dict['dr_ch_syst_lower']\n",
    "    dr_d=charge_dict['dr_ch_dist']\n",
    "    dr_d_u=charge_dict['dr_ch_dist_upper']\n",
    "    dr_d_l=charge_dict['dr_ch_dist_lower']\n",
    "    dr_dm=np.sqrt(dr**2+dr_d**2)\n",
    "    \n",
    "    digs_r=int(-np.log10(dr))+2\n",
    "    \n",
    "    while np.max([dr,dr_s,dr_m])*10**digs_r>69: \n",
    "        digs_r-=1\n",
    "    while np.max([dr,dr_s,dr_m])*10**digs_r<3.1:\n",
    "        digs_r+=1\n",
    "        \n",
    "    s=r'\\sqrt{\\langle r^2 \\rangle} = '+r'{r_ch:1.{digs_r}f}({dr:1d})'.format(r_ch=r_ch,digs_r=digs_r,dr=int(np.round(dr*10**digs_r,0)))+r'\\begin{matrix}'+r'({dr_s:1d}) [{dr_m:1d}] \\\\ ( +{dr_d_u:1d}/-{dr_d_l:1d} ) [{dr_dm:1d}]'.format(dr_s=int(np.round(dr_s*10**digs_r,0)),dr_m=int(np.round(dr_m*10**digs_r,0)),dr_d_u=int(np.round(dr_d_u*10**digs_r,0)),dr_d_l=int(np.round(dr_d_l*10**digs_r,0)),dr_dm=int(np.round(dr_dm*10**digs_r,0)))+r'\\end{matrix}'\n",
    "    display(Math(s))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "a20406b5-a368-405d-ae4c-a952741298f9",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:23.208880Z",
     "iopub.status.busy": "2024-06-10T14:35:23.208818Z",
     "iopub.status.idle": "2024-06-10T14:35:23.300969Z",
     "shell.execute_reply": "2024-06-10T14:35:23.300969Z",
     "shell.execute_reply.started": "2024-06-10T14:35:23.208880Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "eaba0a5e0cd04fde927875620b2c4f4a",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Nucleus:', options=(('27Al', {'w/o': {'dataset': 'Li-AI', 'nucleus': 'Al27', 'method': '…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "78628cfe5ddd4f099b4d9021c6be396e",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Barrett?:', options=(('without Barrett moment', 'w/o'), ('with Barrett moment', 'w/')), …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "display(nucleus_select)\n",
    "display(barrett_select)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "00bab0d0-62c0-4705-a841-94940e9fee57",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:23.302987Z",
     "iopub.status.busy": "2024-06-10T14:35:23.302987Z",
     "iopub.status.idle": "2024-06-10T14:35:23.316998Z",
     "shell.execute_reply": "2024-06-10T14:35:23.316998Z",
     "shell.execute_reply.started": "2024-06-10T14:35:23.302987Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\sqrt{\\langle r^2 \\rangle} = 2.996(11)\\begin{matrix}(43) [44] \\\\ ( +26/-33 ) [35]\\end{matrix}$"
      ],
      "text/plain": [
       "<IPython.core.display.Math object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "best_fit = nucleus_select.value[barrett_select.value]\n",
    "print_radius(best_fit)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fb52499e-b099-4591-8466-84e5f20b8950",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "# Calculating and propagaing uncertainties"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a9e29c62-8cc8-4ba2-bec6-99e4a2434777",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "To show how to propagate / calculate uncertainties yourself we reconstruct the charge radius uncertainties in the following section. For the upper lower limit based on all sufficient solutions, we need to load the dictionaries with all remaining solutions:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "c410dec9-d752-4e5b-86cf-27676fdef0bc",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:23.316998Z",
     "iopub.status.busy": "2024-06-10T14:35:23.316998Z",
     "iopub.status.idle": "2024-06-10T14:35:23.395265Z",
     "shell.execute_reply": "2024-06-10T14:35:23.395265Z",
     "shell.execute_reply.started": "2024-06-10T14:35:23.316998Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "File loaded from ./Al27_syst_woBarrett.pkl\n",
      "File loaded from ./Al27_syst_wBarrett.pkl\n",
      "File loaded from ./Ca40_syst_woBarrett.pkl\n",
      "File loaded from ./Ca40_syst_wBarrett.pkl\n",
      "File loaded from ./Ca48_syst_woBarrett.pkl\n",
      "File loaded from ./Ca48_syst_wBarrett.pkl\n",
      "File loaded from ./Ti48_syst_woBarrett.pkl\n",
      "File loaded from ./Ti48_syst_wBarrett.pkl\n",
      "File loaded from ./Ti50_syst_woBarrett.pkl\n",
      "File loaded from ./Ti50_syst_wBarrett.pkl\n"
     ]
    }
   ],
   "source": [
    "Al27_pen_syst = load_file('./Al27_syst_woBarrett.pkl')\n",
    "Al27_bar_syst = load_file('./Al27_syst_wBarrett.pkl')\n",
    "#\n",
    "Ca40_pen_syst = load_file('./Ca40_syst_woBarrett.pkl') \n",
    "Ca40_bar_syst = load_file('./Ca40_syst_wBarrett.pkl') \n",
    "#\n",
    "Ca48_pen_syst = load_file('./Ca48_syst_woBarrett.pkl') \n",
    "Ca48_bar_syst = load_file('./Ca48_syst_wBarrett.pkl') \n",
    "#\n",
    "Ti48_pen_syst = load_file('./Ti48_syst_woBarrett.pkl')\n",
    "Ti48_bar_syst = load_file('./Ti48_syst_wBarrett.pkl')\n",
    "#\n",
    "Ti50_pen_syst = load_file('./Ti50_syst_woBarrett.pkl')\n",
    "Ti50_bar_syst = load_file('./Ti50_syst_wBarrett.pkl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "689792f4-3d5e-4fce-924e-762ec2c87401",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:37:31.244464Z",
     "iopub.status.busy": "2024-06-10T14:37:31.244464Z",
     "iopub.status.idle": "2024-06-10T14:37:31.258496Z",
     "shell.execute_reply": "2024-06-10T14:37:31.258496Z",
     "shell.execute_reply.started": "2024-06-10T14:37:31.244464Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "nucleus_select_2 = widgets.Dropdown(\n",
    "    options=[('27Al', {'w/o':[Al27_pen_best,Al27_pen_syst],'w/':[Al27_bar_best,Al27_bar_syst]}), ('40Ca', {'w/o':[Ca40_pen_best,Ca40_pen_syst],'w/':[Ca40_bar_best,Ca40_bar_syst]}), ('48Ca', {'w/o':[Ca48_pen_best,Ca48_pen_syst],'w/':[Ca48_bar_best,Ca48_bar_syst]}), ('48Ti', {'w/o':[Ti48_pen_best,Ti48_pen_syst],'w/':[Ti48_bar_best,Ti48_bar_syst]}), ('50Ti', {'w/o':[Ti50_pen_best,Ti50_pen_syst],'w/':[Ti50_bar_best,Ti50_bar_syst]})], \n",
    "    value= {'w/o':[Al27_pen_best,Al27_pen_syst],'w/':[Al27_bar_best,Al27_bar_syst]},\n",
    "    description='Nucleus:',\n",
    ")\n",
    "\n",
    "barrett_select_2 = widgets.Dropdown(\n",
    "    options=[('without Barrett moment', 'w/o'),('with Barrett moment', 'w/')],\n",
    "    value= 'w/o',\n",
    "    description='Barrett?:',\n",
    ")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f7d74fac-c0d7-4f57-ad1c-746c63c83fab",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "To start clean from the uncertainties and properties of $x_i$ we need the formulas to transform x to a:"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "105d0a2a-1fa3-4fe6-bb8d-744c4d1ccfe3",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "$ a_n(x_n) = -(-1)^n \\Big[ x_n (\\tilde{a}_{n, \\overline{\\text{max}}} - \\tilde{a}_{n, \\overline{\\text{min}}}) + \\tilde{a}_{n, \\overline{\\text{min}}} \\Big] $\n",
    "\n",
    "$ \\tilde{a}_{n, \\overline{\\text{max}}} = \\min\\left(\\tilde{a}_{n, \\text{lim}},\\frac{Z}{4 \\pi R} q_n^2 + \\sum^{N}_{\\substack{n' > n \\\\ n'=1}} \\tilde{a}_{n',\\text{lim}} \\frac{q_n^2}{q_{n'}^2} - \\sum^{N}_{\\substack{n' < n \\\\ n'=1}} \\tilde{a}_{n'} \\frac{q_n^2}{q_{n'}^2} \\right) $  \n",
    "\n",
    "$ \\tilde{a}_{n, \\overline{\\text{min}}} = \\max\\left(-\\tilde{a}_{n, \\text{lim}},\\frac{Z}{4 \\pi R} q_n^2 - \\sum^{N}_{\\substack{n' > n \\\\ n'=1}} \\tilde{a}_{n',\\text{lim}} \\frac{q_n^2}{q_{n'}^2} - \\sum^{N}_{\\substack{n' < n \\\\ n'=1}} \\tilde{a}_{n'} \\frac{q_n^2}{q_{n'}^2} \\right) $\n",
    "\n",
    "$ \\tilde{a}_{n,\\text{lim}} = \\frac{1}{n} \\frac{\\pi^2 Z}{2 R^3} $"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b2ed0fde-7c13-4033-a630-956b013232bc",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "(alternatively one can start directly with the values for the $a_i$, however, one has a different correlation matrix for every uncertainty)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "7e957016-a160-417a-bf60-1968455e9dc3",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:23.411351Z",
     "iopub.status.busy": "2024-06-10T14:35:23.411351Z",
     "iopub.status.idle": "2024-06-10T14:35:23.426986Z",
     "shell.execute_reply": "2024-06-10T14:35:23.426986Z",
     "shell.execute_reply.started": "2024-06-10T14:35:23.411351Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "def ai_xi(xi,ai_tilde_lim,Z,R,Cov=None):\n",
    "\n",
    "    N=len(ai_tilde_lim)\n",
    "    \n",
    "    ai_t=np.zeros(N)\n",
    "    \n",
    "    if Cov is not None:\n",
    "        J_t=np.zeros((N,N-1))\n",
    "\n",
    "    i_a0=0\n",
    "\n",
    "    for i in range(1,N+1):\n",
    "        ai_tilde_min, ai_tilde_max = ai_impl_border(i,ai_t[i_a0:],ai_tilde_lim,Z,R)\n",
    "        i_a = i - 1\n",
    "        ai_t[i_a]=xi[i-1]*(ai_tilde_max-ai_tilde_min) + ai_tilde_min if i<N else ai_tilde_min\n",
    "        if Cov is not None:\n",
    "            for j in range(1,N):\n",
    "                i_range=np.arange(1,i)\n",
    "                J_t[i_a,i_a0+j-1]= ( ((ai_tilde_max-ai_tilde_min) if i==j else 0) + ( -xi[i-1]*np.sum(J_t[i_a0:i_a,i_a0+j-1]*(i/i_range)**2)  if ai_tilde_max<ai_tilde_lim[i-1] else 0 ) + ( - (1-xi[i-1])*np.sum(J_t[i_a0:i_a,i_a0+j-1]*(i/i_range)**2)  if -ai_tilde_lim[i-1]<ai_tilde_min else 0 ) ) if i<N else - np.sum(J_t[i_a0:i_a,i_a0+j-1]*(i/i_range)**2)\n",
    "\n",
    "    ai=np.copy(ai_t)\n",
    "    ai[i_a0:]=ai_tilde(ai_t[i_a0:])\n",
    "\n",
    "    if Cov is not None:\n",
    "        nus=np.arange(1,N+1)\n",
    "        J = np.einsum('ij,i->ij',J_t,(-1)**(nus+1))\n",
    "        Cov_ai = J @ Cov @ np.transpose(J) #np.einsum('ij,jk,lk->il',J,C,J)\n",
    "        return ai, Cov_ai#, J\n",
    "    else:\n",
    "        return ai\n",
    "\n",
    "def ai_impl_border(j,ai,ai_lim,Z,R):\n",
    "\n",
    "    N=len(ai_lim)\n",
    "    nus=np.arange(1,N+1)\n",
    "    qnus=nus*pi/R\n",
    "    qj=qnus[j-1]\n",
    "\n",
    "    mean = Z/(4*pi*R) - np.sum(ai[0:j-1]/qnus[0:j-1]**2)\n",
    "    spread = np.sum(ai_lim[j:N+1]/qnus[j:N+1]**2)\n",
    "\n",
    "    impl_min=min(qj**2*(mean + spread),ai_lim[j-1])\n",
    "    impl_max=max(qj**2*(mean - spread),-ai_lim[j-1])\n",
    "\n",
    "    return  impl_max , impl_min\n",
    "\n",
    "def ai_tilde(ai):\n",
    "    N=len(ai)\n",
    "    nus=np.arange(1,N+1)\n",
    "    return ai*(-1)**(nus+1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "d7b85afd-4730-41ad-a917-9831b57ca146",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:23.426986Z",
     "iopub.status.busy": "2024-06-10T14:35:23.426986Z",
     "iopub.status.idle": "2024-06-10T14:35:23.741149Z",
     "shell.execute_reply": "2024-06-10T14:35:23.741149Z",
     "shell.execute_reply.started": "2024-06-10T14:35:23.426986Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "f2d6e2de505c41e1a7d4a942b74f9a37",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Nucleus:', options=(('27Al', {'w/o': [{'dataset': 'Li-AI', 'nucleus': 'Al27', 'method': …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "fd9c0c39c9584af282ccf916fe85bc60",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Dropdown(description='Barrett?:', options=(('without Barrett moment', 'w/o'), ('with Barrett moment', 'w/')), …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "display(nucleus_select_2)\n",
    "display(barrett_select_2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "90192a04-5dce-4bc5-a341-40a4cabcfd1d",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:38:18.378779Z",
     "iopub.status.busy": "2024-06-10T14:38:18.378779Z",
     "iopub.status.idle": "2024-06-10T14:38:18.410458Z",
     "shell.execute_reply": "2024-06-10T14:38:18.410458Z",
     "shell.execute_reply.started": "2024-06-10T14:38:18.378779Z"
    },
    "frozen": false
   },
   "outputs": [],
   "source": [
    "best_fit=nucleus_select_2.value[barrett_select_2.value][0]\n",
    "fits_syst=nucleus_select_2.value[barrett_select_2.value][1]\n",
    "#\n",
    "xi=best_fit['x']\n",
    "alim=best_fit['alim']\n",
    "R = best_fit['R']\n",
    "Z = best_fit['Z']\n",
    "ai = best_fit['a']\n",
    "N = best_fit['N_x']\n",
    "nu=np.arange(1,N+1+1)\n",
    "qi = nu*pi/R\n",
    "k, alpha = best_fit['k'], best_fit['alpha']\n",
    "#\n",
    "# The uncertainties from the fit or the paramterization of the systematic uncertainties can be propagated normally \n",
    "#\n",
    "dxi=best_fit['dx']\n",
    "dxi_syst=best_fit['dx_syst']\n",
    "dxi_syst_u=best_fit['dx_syst_upper']\n",
    "dxi_syst_l=best_fit['dx_syst_lower']\n",
    "#\n",
    "redchisq = best_fit['redchisq']\n",
    "dxi_model = np.sqrt(redchisq*dxi**2+dxi_syst**2) #the statistical part inside dxi_model is already rescaled with sqrt(red.chi^2)\n",
    "dxi_model_u = np.sqrt(redchisq*dxi**2+dxi_syst_u**2)\n",
    "dxi_model_l = np.sqrt(redchisq*dxi**2+dxi_syst_l**2)\n",
    "#\n",
    "cov_xi=best_fit['cov_x']\n",
    "corr_xi=np.einsum('i,ij,j->ij',1./dxi,cov_xi,1./dxi)\n",
    "#\n",
    "cov_xi_syst=np.einsum('i,ij,j->ij',dxi_syst,corr_xi,dxi_syst)\n",
    "cov_xi_syst_u=np.einsum('i,ij,j->ij',dxi_syst_u,corr_xi,dxi_syst_u)\n",
    "cov_xi_syst_l=np.einsum('i,ij,j->ij',dxi_syst_l,corr_xi,dxi_syst_l)\n",
    "cov_xi_model=np.einsum('i,ij,j->ij',dxi_model,corr_xi,dxi_model)\n",
    "cov_xi_model_u=np.einsum('i,ij,j->ij',dxi_model_u,corr_xi,dxi_model_u)\n",
    "cov_xi_model_l=np.einsum('i,ij,j->ij',dxi_model_l,corr_xi,dxi_model_l)\n",
    "#\n",
    "_,cov_ai_syst=ai_xi(xi,alim,Z,R,Cov=cov_xi_syst)\n",
    "_,cov_ai_syst_u=ai_xi(xi,alim,Z,R,Cov=cov_xi_syst_u)\n",
    "_,cov_ai_syst_l=ai_xi(xi,alim,Z,R,Cov=cov_xi_syst_l)\n",
    "_,cov_ai_model=ai_xi(xi,alim,Z,R,Cov=cov_xi_model)\n",
    "_,cov_ai_model_u=ai_xi(xi,alim,Z,R,Cov=cov_xi_model_u)\n",
    "_,cov_ai_model_l=ai_xi(xi,alim,Z,R,Cov=cov_xi_model_l)\n",
    "#\n",
    "dai_syst=np.sqrt(np.diagonal(cov_ai_syst))\n",
    "dai_syst_u=np.sqrt(np.diagonal(cov_ai_syst_u))\n",
    "dai_syst_l=np.sqrt(np.diagonal(cov_ai_syst_l))\n",
    "dai_model=np.sqrt(np.diagonal(cov_ai_model))\n",
    "dai_model_u=np.sqrt(np.diagonal(cov_ai_model_u))\n",
    "dai_model_l=np.sqrt(np.diagonal(cov_ai_model_l))\n",
    "#\n",
    "dr_syst=charge_radius_FB_uncertainty(ai,Z,qi,N+1,R,cov_ai_syst)\n",
    "dr_syst_u=charge_radius_FB_uncertainty(ai,Z,qi,N+1,R,cov_ai_syst_u)\n",
    "dr_syst_l=charge_radius_FB_uncertainty(ai,Z,qi,N+1,R,cov_ai_syst_l)\n",
    "dr_model=charge_radius_FB_uncertainty(ai,Z,qi,N+1,R,cov_ai_model)\n",
    "#\n",
    "# We can also calculate upper and lower limits based on all remaining solutions\n",
    "#\n",
    "r=best_fit['r_ch']\n",
    "#\n",
    "rmax=r\n",
    "rmin=r\n",
    "#\n",
    "for key in fits_syst:\n",
    "    ri = fits_syst[key]['r_ch']\n",
    "    if ri>rmax:\n",
    "        rmax=ri\n",
    "    elif ri<rmin:\n",
    "        rmin=ri\n",
    "#\n",
    "dr_dist_u = rmax-r\n",
    "dr_dist_l = r-rmin\n",
    "dr_dist = np.max([dr_dist_u,dr_dist_l],axis=0)\n",
    "#\n",
    "dr=best_fit['dr_ch']*np.sqrt(redchisq)\n",
    "dr_dist_model=np.sqrt(dr**2+dr_dist**2)\n",
    "#"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "6c76f2ad-4474-4196-b1c2-cc2ed09d95ad",
   "metadata": {
    "deletable": true,
    "editable": true,
    "execution": {
     "iopub.execute_input": "2024-06-10T14:35:23.772461Z",
     "iopub.status.busy": "2024-06-10T14:35:23.772461Z",
     "iopub.status.idle": "2024-06-10T14:35:23.788097Z",
     "shell.execute_reply": "2024-06-10T14:35:23.788097Z",
     "shell.execute_reply.started": "2024-06-10T14:35:23.772461Z"
    },
    "frozen": false
   },
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\sqrt{\\langle r^2 \\rangle} = 2.996(11)\\begin{matrix}(43) [44] \\\\ ( +26/-33 ) [35]\\end{matrix}$"
      ],
      "text/plain": [
       "<IPython.core.display.Math object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "r_ch=r\n",
    "dr=dr\n",
    "dr_s=dr_syst\n",
    "dr_m=dr_model\n",
    "dr_u=dr_syst_u\n",
    "dr_l=dr_syst_l\n",
    "dr_d=dr_dist\n",
    "dr_d_u=dr_dist_u\n",
    "dr_d_l=dr_dist_l\n",
    "dr_dm=dr_dist_model\n",
    "\n",
    "digs_r=int(-np.log10(dr))+2\n",
    "\n",
    "while np.max([dr,dr_s,dr_m])*10**digs_r>69: \n",
    "    digs_r-=1\n",
    "while np.max([dr,dr_s,dr_m])*10**digs_r<3.1:\n",
    "    digs_r+=1\n",
    "    \n",
    "s=r'\\sqrt{\\langle r^2 \\rangle} = '+r'{r_ch:1.{digs_r}f}({dr:1d})'.format(r_ch=r_ch,digs_r=digs_r,dr=int(np.round(dr*10**digs_r,0)))+r'\\begin{matrix}'+r'({dr_s:1d}) [{dr_m:1d}] \\\\ ( +{dr_d_u:1d}/-{dr_d_l:1d} ) [{dr_dm:1d}]'.format(dr_s=int(np.round(dr_s*10**digs_r,0)),dr_m=int(np.round(dr_m*10**digs_r,0)),dr_d_u=int(np.round(dr_d_u*10**digs_r,0)),dr_d_l=int(np.round(dr_d_l*10**digs_r,0)),dr_dm=int(np.round(dr_dm*10**digs_r,0)))+r'\\end{matrix}'\n",
    "display(Math(s))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8fa0c1b6-5703-4f64-a672-a33e80a30fe3",
   "metadata": {
    "deletable": true,
    "editable": true,
    "frozen": false
   },
   "source": [
    "As can be seen this results in the same values as directly extracted from the dictionary. "
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

